Iterative Paraphrastic Augmentation with Discriminative Span Alignment

We introduce a novel paraphrastic augmentation strategy based on sentence-level lexically constrained paraphrasing and discriminative span alignment. Our approach allows for the large-scale expansion of existing resources, or the rapid creation of new resources from a small, manually-produced seed corpus. We illustrate our framework on the Berkeley FrameNet Project, a large-scale language understanding effort spanning more than two decades of human labor. Based on roughly four days of collecting training data for the alignment model and approximately one day of parallel compute, we automatically generate 495,300 unique (Frame, Trigger) combinations annotated in context, a roughly 50x expansion atop FrameNet v1.7.

==> resources/clean_bib.py <==
import re
import sys
import json

from pybtex.database import parse_file
from pybtex.utils import OrderedCaseInsensitiveDict

def remove_page_nums(data):
    exclude = ["publisher", "pages", "numpages", "location", "address"]
    for entry_name in data.entries:
        entry = data.entries[entry_name]
        if entry.type == "inproceedings":
            newfields = OrderedCaseInsensitiveDict()
            for k,v in entry.fields.items():
                if k not in exclude:
                    newfields[k] = v
            entry.fields = newfields
        data.entries[entry_name] = entry

    return data

def shorten_names(data):
    for entry_name in data.entries:
        people = data.entries[entry_name].persons
        for i, person in enumerate(people['author']):
            person.first_names = [person.first_names[0][0] + "."]
            people['author'][i] = person
        data.entries[entry_name].persons = people
    return data 


def shorten_conference(data):
    for entry_name in data.entries:
        entry = data.entries[entry_name]
        if entry.type == "inproceedings":
            print(entry.fields)
            #for k,v in entry.fields.items():
            #    if k not in exclude:
            #        newfields[k] = v
            #entry.fields = newfields
        data.entries[entry_name] = entry

    return data

if __name__ == "__main__":
    with open(sys.argv[1]) as f1:
        parsed = parse_file(f1)

    parsed = remove_page_nums(parsed)
    parsed = shorten_names(parsed)
    #parsed = shorten_conference(parsed)

    new_file = sys.argv[1].split(".")
    new_file = new_file[0] + "_short" + ".bib"
    with open(new_file, "w") as f1:
        f1.write(parsed.to_string("bibtex"))


